Denoising Prior Driven Deep Neural Network for Image Restoration

Deep neural networks (DNNs) have shown very promising results for various image restoration (IR) tasks. However, the design of network architectures remains a major challenging for achieving further improvements. While most existing DNN-based methods solve the IR problems by directly mapping low quality images to desirable high-quality images, the observation models characterizing the image degradation processes have been largely ignored. In this paper, we first propose a denoising-based IR algorithm, whose iterative steps can be computed efficiently. Then, the iterative process is unfolded into a deep neural network, which is composed of multiple denoisers modules interleaved with back-projection (BP) modules that ensure the observation consistencies. A convolutional neural network (CNN) based denoiser that can exploit the multi-scale redundancies of natural images is proposed. As such, the proposed network not only exploits the powerful denoising ability of DNNs, but also leverages the prior of the observation model. Through end-to-end training, both the denoisers and the BP modules can be jointly optimized. Experimental results on several IR tasks, e.g., image denoisig, super-resolution and deblurring show that the proposed method can lead to very competitive and often state-of-the-art results on several IR tasks, including image denoising, deblurring and super-resolution.

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/13/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/13/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/13/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/13/read_im.m <==
A= imread('n_i.png');
n = 48
a = A(end-256:end,n:n+256,:)
imwrite(a, 'n_i_1.png')
a = A(:,:,1);
% B= imread('ppt3_x3.png');
% % a = A(end-256:end,end-256:end,:)
% % imwrite(a, 'MemNet.png')
% b = B(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/13/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[205, 50];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_3/2/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/11/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/11/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/11/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/11/read_im.m <==
A= imread('n_i.png');
n = 80
m = 75
a = A(n:n+256,m:m+256,:)
imwrite(a, 'n_i.png')
a = A(:,:,1);
% B= imread('ppt3_x3.png');
% % a = A(end-256:end,end-256:end,:)
% % imwrite(a, 'MemNet.png')
% b = B(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/11/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[27, 75];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/4/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/4/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/4/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/4/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/SR/SR_4/4/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[218, 2];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/gaussian/man/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/gaussian/man/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/gaussian/man/read_im.m <==
A= imread('Original.png');
a = A(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/gaussian/man/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[159,116];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/gaussian/man/test2.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
% pointAll=[170 380];
pointAll=[159 116];
bigger = 2;
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end

    im=imread('Mem.png');
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    
    imwrite(imresult,namestr);
    imwrite(results,nameloc);


==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/house/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/house/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/house/read_im.m <==
A= imread('Original.png');
a = A(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/house/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[125, 91];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/lena/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/lena/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/lena/read_im.m <==
A= imread('Original.png');
a = A(:,:,9);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/deblur/k1/lena/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[55, 104];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/12_50/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/2/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/2/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/2/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/2/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/2/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   60;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[185,96];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,2,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/8_1/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/8_1/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/8_1/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/8_1/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Denoising Prior Driven Deep Neural Network for Image Restoration (1) (1)/Test_Image/denoise/8_1/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   90;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[152, 139];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/SR/SR_3/13/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/SR/SR_3/13/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/SR/SR_3/13/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/SR/SR_3/13/read_im.m <==
A= imread('n_i.png');
n = 48
a = A(end-256:end,n:n+256,:)
imwrite(a, 'n_i_1.png')
a = A(:,:,1);
% B= imread('ppt3_x3.png');
% % a = A(end-256:end,end-256:end,:)
% % imwrite(a, 'MemNet.png')
% b = B(:,:,1);

==> Test_Image/SR/SR_3/13/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[205, 50];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/SR/SR_3/2/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/SR/SR_4/11/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/SR/SR_4/11/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/SR/SR_4/11/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/SR/SR_4/11/read_im.m <==
A= imread('n_i.png');
n = 80
m = 75
a = A(n:n+256,m:m+256,:)
imwrite(a, 'n_i.png')
a = A(:,:,1);
% B= imread('ppt3_x3.png');
% % a = A(end-256:end,end-256:end,:)
% % imwrite(a, 'MemNet.png')
% b = B(:,:,1);

==> Test_Image/SR/SR_4/11/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[27, 75];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/SR/SR_4/4/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/SR/SR_4/4/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/SR/SR_4/4/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'SRCNN','our', 'DnCNN', 'EPLL', 'TNRD', 'SSIM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/SR/SR_4/4/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Test_Image/SR/SR_4/4/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[218, 2];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/deblur/gaussian/man/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/deblur/gaussian/man/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/deblur/gaussian/man/read_im.m <==
A= imread('Original.png');
a = A(:,:,1);

==> Test_Image/deblur/gaussian/man/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[159,116];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/deblur/gaussian/man/test2.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
% pointAll=[170 380];
pointAll=[159 116];
bigger = 2;
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end

    im=imread('Mem.png');
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    
    imwrite(imresult,namestr);
    imwrite(results,nameloc);


==> Test_Image/deblur/k1/house/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/deblur/k1/house/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/deblur/k1/house/read_im.m <==
A= imread('Original.png');
a = A(:,:,1);

==> Test_Image/deblur/k1/house/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[125, 91];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/deblur/k1/lena/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/deblur/k1/lena/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/deblur/k1/lena/read_im.m <==
A= imread('Original.png');
a = A(:,:,9);

==> Test_Image/deblur/k1/lena/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   50;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[55, 104];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,3,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/denoise/12_50/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/denoise/2/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/denoise/2/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/denoise/2/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/denoise/2/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Test_Image/denoise/2/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   60;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[185,96];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,2,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end

==> Test_Image/denoise/8_1/draw_rect.m <==
function [state,result]=draw_rect(data,pointAll,windSize,showOrNot) 
% º¯Êýµ÷ÓÃ£º[state,result]=draw_rect(data,pointAll,windSize,showOrNot)
% º¯Êý¹¦ÄÜ£ºÔÚÍ¼Ïñ»­¸ö³¤·½ÐÎ¿ò
% º¯ÊýÊäÈë£ºdataÎªÔ­Ê¼µÄ´óÍ¼£¬¿ÉÎª»Ò¶ÈÍ¼£¬¿ÉÎª²ÊÉ«Í¼
%          pointAll ¿òµÄ×óÉÏ½ÇÔÚ´óÍ¼ÖÐµÄ×ø±ê(Ã¿ÐÐ´ú±íÒ»¸ö×ø±ê)£¬
%                  ×¢Òâ£ºÔÚÍ¼ÖÐµÄ×ø±êÏµÎªµÚÒ»ÁÐÎªy,µÚ¶þÁÐÎªx(ºÜÆæ¹ÖµÄ)
%          windSize ¿òµÄ´óÐ¡ windSize=[112,92] ·Ö±ð±íÊ¾³¤¿í
%          showOrNot ÊÇ·ñÒªÏÔÊ¾,Ä¬ÈÏÎªÏÔÊ¾³öÀ´
% º¯ÊýÊä³ö£ºstate -- ±íÊ¾³ÌÐò½á¹û×´Ì¬
%          result - ½á¹ûÍ¼ÏñÊý¾Ý 
% º¯ÊýÀúÊ·£º v0.0 @2013-01-27 created by Aborn

if nargin < 4
    showOrNot = 1;
end

rgb = [0 255 0];                                % ±ß¿òÑÕÉ«
lineSize = 2;                                      % ±ß¿ò´óÐ¡£¬È¡1£¬2£¬3

windSize(1,1)=windSize(1,1);
windSize(1,2) = windSize(1,2);
if windSize(1,1) > size(data,1) ||...
        windSize(1,2) > size(data,2)
    state = -1;                                    % ËµÃ÷´°¿ÚÌ«´ó£¬Í¼ÏñÌ«Ð¡£¬Ã»±ØÒª»ñÈ¡
    disp('the window size is larger then image...');
    return;
end

result = data;
if size(data,3) == 3
    for k=1:3
        for i=1:size(pointAll,1)  %»­±ß¿òË³ÐòÎª£ºÉÏÓÒÏÂ×óµÄÔ­Ôò
            result(pointAll(i,1),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
            result(pointAll(i,1)+windSize(i,2),pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
            result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2),k) = rgb(1,k);  
            if lineSize == 2 || lineSize == 3
                result(pointAll(i,1)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)-1,k) = rgb(1,k);
                result(pointAll(i,1)+windSize(i,2)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)-1,k) = rgb(1,k);
                if lineSize == 3
                    result(pointAll(i,1)-1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);  
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+windSize(i,1)+1,k) = rgb(1,k);
                    result(pointAll(i,1)+windSize(i,2)+1,pointAll(i,2):pointAll(i,2)+windSize(i,1),k) = rgb(1,k);
                    result(pointAll(i,1):pointAll(i,1)+windSize(i,2),pointAll(i,2)+1,k) = rgb(1,k);
                end
            end
        end
    end
end

state = 1;

if showOrNot == 1
    figure;
    imshow(result);
end

==> Test_Image/denoise/8_1/localzoom.m <==
function R=localzoom(im, subim, flag,flag0)
[h,w,ch]=size(im);
[h0 w0 ch0]=size(subim);
R=im;
idx=[0 0 0 0];
if flag==1
    idx=[1 h0 1 w0];
elseif flag==2
    idx=[1 h0 w-w0+1 w];
elseif flag==3
    idx=[h-h0+1 h 1 w0];
elseif flag==4
    idx=[h-h0+1 h w-w0+1 w];
end
if ch==3
for i=1:3
    R(idx(1):idx(2),idx(3):idx(4),i)=subim(:,:,i);
end
else
    R(idx(1):idx(2),idx(3):idx(4))=subim(:,:);
end

if flag0==1
    figure;imshow(R)
end
return

==> Test_Image/denoise/8_1/myrename.m <==
clear
clc

IMG     =   dir('*.png');
methods =   {'Ori', 'BM3D','Ours', 'DnCNN', 'EPLL', 'TNRD', 'WNNM'};
NI      =   length(IMG);
for ni=1:NI
    midx=0;
    img_name    =   IMG(ni).name;   
    for mi=1:length(methods)
        if strfind(img_name, methods{mi})
            midx    =   mi;
        end
    end
    if midx
        if strcmp(methods{midx}, '_DAMP')
            newname     =   strcat('DAMP.png');
        else
            newname     =   strcat(methods{midx},'.png');
        end
    end
    movefile(img_name,newname);
end



==> Test_Image/denoise/8_1/read_im.m <==
A= imread('Ori.png');
a = A(:,:,1);

==> Test_Image/denoise/8_1/test.m <==
clear all
clc
close all
impath  =   'Images';
zoompath    =   'localzoomed';
Wsize       =   90;
IMG=dir(fullfile(impath,'*.png'));
pointAll=[152, 139];
bigger = 2
windSize = [Wsize Wsize];
if ~exist(zoompath)
    mkdir(zoompath)
end
for k=1:length(IMG)
    name=IMG(k).name;
    im=imread(fullfile(impath, name));
    if size(im,3)==1
        im  =   repmat(im, 1,1,3);
    end
    [state,results]=draw_rect(im,pointAll,windSize,1);
    subim=im(pointAll(1):pointAll(1)+windSize(1)-1,pointAll(2):pointAll(2)+windSize(1)-1,:);
    subim=imresize(subim,bigger,'nearest');
    [~,subresult]=draw_rect(subim,[bigger bigger],[Wsize*bigger-1 Wsize*bigger-1],0);
    imresult=localzoom(im,subresult,4,1);% (4,1)
    [~,filename,~]    =   fileparts(name);
    namestr=fullfile(zoompath, [filename,'_zoomed.png']);
    nameloc=fullfile(zoompath, [filename,'_located.png']);
    imwrite(imresult,namestr);
    imwrite(results,nameloc);
end
